Learning to Play: Reinforcement Learning and Games

Amazing breakthroughs in reinforcement learning have taken place. Computers teach themselves to play Chess and Go and beat world champions. There is talk about expanding application areas towards general artificial intelligence (AI). The breakthroughs in Backgammon, Checkers, Chess, Atari, Go, Poker, and StarCraft have shown that we can build machines that exhibit intelligent game playing of the highest level. These successes have been widely publicized in the media, and inspire AI entrepreneurs and scientists alike. Reinforcement learning in games has become a mainstream AI research topic. It is a broad topic, and the successes build on a range of diverse techniques, from exact planning algorithms, to adaptive sampling, deep function approximation, and ingenious self-play methods. Perhaps because of the breadth of these technologies, or because of the recency of the breakthroughs, there are few books that explain these methods in depth. This book covers all methods in one comprehensive volume, explaining the latest research, bringing you as close as possible to working implementations, with many references to the original research papers. The programming examples in this book are in Python, the language in which most current reinforcement learning research is conducted. We help you to get started with machine learning frameworks such as Gym, TensorFlow, and Keras, and provide exercises to help understand how AI is learning to play.

==> python/alphabeta-org.py <==
INF = 99999

def eval(n):
    if n['type'] == 'LEAF':
        return n['value']
    else:
        error("Calling eval not on LEAF")

def alphabeta(n, a, b):
    if n['type'] == 'LEAF':
        return eval(n)
    elif n['type'] == 'MAX':
        g = -INF
        for c in n['children']:
            g = max(g, alphabeta(c, a, b))
            a = max(a, g) # update alpha
            if g >= b:
                break # beta cutoff, a>=b
    elif n['type'] == 'MIN':
        g = INF
        for c in n['children']:
            g = min(g, alphabeta(c, a, b))
            b = min(b, g) # update beta
            if a >= g:
                break # alpha cutoff, a>=b
    else:
        error("Wrong node type")
    return g

print("Minimax value: ", alphabeta(root, -INF, INF))

            

        


==> python/mcts.py <==
def MCTS(rootstate, itermax):
    # Conduct an MCTS search for itermax iterations starting from rootstate.
    # Return the best move from the rootstate.
    # Example code from MCTS.AI website
    rootnode = Node(state = rootstate)
    for i in range(itermax):
        node = rootnode
        state = rootstate.Clone()
        
        # Select
        while node.untriedMoves == [] and node.childNodes != []:
            # node is fully expanded and non-terminal
            node = node.UCTSelectChild()
            state.DoMove(node.move)

        # Expand
        if node.untriedMoves != []: # if we can expand (i.e. state/node is non-terminal)
            m = random.choice(node.untriedMoves) 
            state.DoMove(m)
            node = node.AddChild(m,state) # add child and descend tree

        # Playout - this can often be made orders of magnitude quicker
        #           using a state.GetRandomMove() function
        while state.GetMoves() != []: # while state is non-terminal
            state.DoMove(random.choice(state.GetMoves()))

        # Backpropagate
        while node != None:
            # backpropagate from the expanded node and work back to the root node
            node.Update(state.GetResult(node.playerJustMoved))
            # state is terminal. Update node with result from POV of node.playerJustMoved
            node = node.parentNode

    # Output some information about the tree - can be omitted
    if (verbose): print rootnode.TreeToString(0)
    else: print rootnode.ChildrenToString()

    return sorted(rootnode.childNodes, key = lambda c: c.visits)[-1].move
    # return the move that was most visited
   


==> python/mmtt.py <==
def minimax(n):
    (*\itshape (hit, g) = lookup(n) *) # find in transposition table 
    if hit:
        return g
    elif n['type'] == 'LEAF':
        g = eval(n)
    elif n['type'] == 'MAX':
        g = -INF
        for c in n['children']:
            g = max(g, minimax(c))
    elif n['type'] == 'MIN':
        g = INF
        for c in n['children']:
            g = min(g, minimax(c))
    else:
        error("Wrong node type")
    (*\itshape store(n, g) *) # store in transpostition table 
    return g
            

        


==> python/q.py <==
Q learning py


==> python/ql.py <==
# Q learning for OpenAI Gym Taxi environment
import gym
import numpy as np
import random
#Environment Setup
env = gym.make("Taxi-v2")
env.reset()
env.render()
# Q[state,action] table implementation
Q = np.zeros([env.observation_space.n, env.action_space.n])
gamma = 0.7   # discount factor
alpha = 0.2   # learning rate
epsilon = 0.1 # epsilon greedy
for episode in range(1,1000):
    done = False
    total_reward = 0
    state = env.reset()
    while not done:
        if random.uniform(0, 1) < epsilon:
            action = env.action_space.sample() # Explore state space
        else:
            action = np.argmax(Q[state]) # Exploit learned values        
        next_state, reward, done, info = env.step(action) # invoke Gym
        next_max = np.max(Q[next_state])
        old_value = Q[state,action]
       
        new_value = old_value + alpha * (reward + gamma * next_max - old_value) 

        Q[state,action] = new_value
        total_reward += reward
        state = next_state    
    if episode % 100 == 0:
        print('Episode {} Total Reward: {}'.format(episode,total_reward))
total_epochs, total_penalties = 0, 0
ep = 100
for _ in range(ep):
    state = env.reset()
    epochs, penalties, reward = 0, 0, 0
    done = False
    while not done:
        action = np.argmax(Q[state])
        state, reward, done, info = env.step(action)
        if reward == -10:
            penalties += 1
        epochs += 1
    total_penalties += penalties
    total_epochs += epochs
print(f"Results after {ep} episodes:")
print(f"Average timesteps per episode: {total_epochs / ep}")
print(f"Average penalties per episode: {total_penalties / ep}")


==> python/qlearning.py <==
def qlearning(total_episodes):
    
    Q = defaultdict(lambda: np.zeros(env.action_space.n))
    
    for k in range(total_episodes):
        
        current_state = env.reset()
        
        while True:
            
            prob_scores = get_epision_greedy_action_policy(Q,current_state)
            current_action = np.random.choice(np.arange(nA), p=prob_scores)
            
            next_state, reward, done, _ = env.step(current_action)
            
            best_next_action = np.argmax(Q[next_state])
            
            td_target = reward + gamma * Q[next_state][best_next_action]
            td_error = td_target - Q[current_state][current_action]
            
            Q[current_state][current_action] = Q[current_state][current_action] + alpha * td_error
    
            if done:
                break
                
            current_state = next_state 
            
    return Q


==> python/sar.py <==
# Q learning for OpenAI Gym Taxi environment
import gym
import numpy as np
import random
#Environment Setup
env = gym.make("Taxi-v2")
env.reset()
env.render()
# Q[state,action] table implementation
Q = np.zeros([env.observation_space.n, env.action_space.n])
gamma = 0.7   # discount factor
alpha = 0.2   # learning rate
epsilon = 0.1 # epsilon greedy
for episode in range(1000):
    done = False
    total_reward = 0
    current_state = env.reset()
    if random.uniform(0, 1) < epsilon:
        current_action = env.action_space.sample() # Explore state space
    else:
        current_action = np.argmax(Q[current_state]) # Exploit learned values        
    while not done:
        next_state, reward, done, info = env.step(current_action) # invoke Gym
        if random.uniform(0, 1) < epsilon:
            next_action = env.action_space.sample() # Explore state space
        else:
            next_action = np.argmax(Q[next_state]) # Exploit learned values        
        sarsa_value = Q[next_state,next_action]
        old_value = Q[current_state,current_action]
       
        new_value = old_value + alpha * (reward + gamma * sarsa_value - old_value) 

        Q[current_state,current_action] = new_value
        total_reward += reward
        current_state = next_state    
        current_action = next_action    
    if episode % 100 == 0:
        print("Episode {} Total Reward: {}".format(episode,total_reward))
        
total_epochs, total_penalties = 0, 0
ep = 100
for _ in range(ep):
    state = env.reset()
    epochs, penalties, reward = 0, 0, 0
    done = False
    while not done:
        action = np.argmax(Q[state])
        state, reward, done, info = env.step(action)
        if reward == -10:
            penalties += 1
        epochs += 1
    total_penalties += penalties
    total_epochs += epochs
print(f"Results after {ep} episodes:")
print(f"Average timesteps per episode: {total_epochs / ep}")
print(f"Average penalties per episode: {total_penalties / ep}")


==> python/sarsa.py <==
def sarsa(total_episodes):
    
    Q = defaultdict(lambda: np.zeros(env.action_space.n))
    
    for k in range(total_episodes):
        
        current_state = env.reset()
        prob_scores = get_epision_greedy_action_policy(Q,current_state)
        current_action = np.random.choice(np.arange(nA), p=prob_scores)
        
        while True:
            next_state, reward, done, _ = env.step(current_action)
            
            prob_scores_next_state = get_epision_greedy_action_policy(Q,next_state)
            next_action = np.random.choice(np.arange(nA), p=prob_scores_next_state)
            
            td_target = reward + gamma * Q[next_state][next_action]
            td_error = td_target - Q[current_state][current_action]
            Q[current_state][current_action] = Q[current_state][current_action] + alpha * td_error
    
            if done:
                break
                
            current_state = next_state        
            current_action = next_action
    return Q



==> python/selfplay.py <==
for it in range(1, n-self-play-iterations): # Self Play Loop
    # play one game 
    trim(examples) # if buffer full: replace old entries
    for ep in range(1, n-game-episodes): # play a single game
        # calculate one move: (state, action) pair 
        examples += mcts(eval(net)) # mcts+net add ex. position to buffer
    add outcome of game z to examples 
    net = train(net, examples) # retrain net with new (ex./z) pairs





==> python/sunfish/sunfish.py <==
#!/usr/bin/env pypy
# -*- coding: utf-8 -*-

from __future__ import print_function
import re, sys, time
from itertools import count
from collections import OrderedDict, namedtuple

###############################################################################
# Piece-Square tables. Tune these to change sunfish's behaviour
###############################################################################

piece = { 'P': 100, 'N': 280, 'B': 320, 'R': 479, 'Q': 929, 'K': 60000 }
pst = {
    'P': (   0,   0,   0,   0,   0,   0,   0,   0,
            78,  83,  86,  73, 102,  82,  85,  90,
             7,  29,  21,  44,  40,  31,  44,   7,
           -17,  16,  -2,  15,  14,   0,  15, -13,
           -26,   3,  10,   9,   6,   1,   0, -23,
           -22,   9,   5, -11, -10,  -2,   3, -19,
           -31,   8,  -7, -37, -36, -14,   3, -31,
             0,   0,   0,   0,   0,   0,   0,   0),
    'N': ( -66, -53, -75, -75, -10, -55, -58, -70,
            -3,  -6, 100, -36,   4,  62,  -4, -14,
            10,  67,   1,  74,  73,  27,  62,  -2,
            24,  24,  45,  37,  33,  41,  25,  17,
            -1,   5,  31,  21,  22,  35,   2,   0,
           -18,  10,  13,  22,  18,  15,  11, -14,
           -23, -15,   2,   0,   2,   0, -23, -20,
           -74, -23, -26, -24, -19, -35, -22, -69),
    'B': ( -59, -78, -82, -76, -23,-107, -37, -50,
           -11,  20,  35, -42, -39,  31,   2, -22,
            -9,  39, -32,  41,  52, -10,  28, -14,
            25,  17,  20,  34,  26,  25,  15,  10,
            13,  10,  17,  23,  17,  16,   0,   7,
            14,  25,  24,  15,   8,  25,  20,  15,
            19,  20,  11,   6,   7,   6,  20,  16,
            -7,   2, -15, -12, -14, -15, -10, -10),
    'R': (  35,  29,  33,   4,  37,  33,  56,  50,
            55,  29,  56,  67,  55,  62,  34,  60,
            19,  35,  28,  33,  45,  27,  25,  15,
             0,   5,  16,  13,  18,  -4,  -9,  -6,
           -28, -35, -16, -21, -13, -29, -46, -30,
           -42, -28, -42, -25, -25, -35, -26, -46,
           -53, -38, -31, -26, -29, -43, -44, -53,
           -30, -24, -18,   5,  -2, -18, -31, -32),
    'Q': (   6,   1,  -8,-104,  69,  24,  88,  26,
            14,  32,  60, -10,  20,  76,  57,  24,
            -2,  43,  32,  60,  72,  63,  43,   2,
             1, -16,  22,  17,  25,  20, -13,  -6,
           -14, -15,  -2,  -5,  -1, -10, -20, -22,
           -30,  -6, -13, -11, -16, -11, -16, -27,
           -36, -18,   0, -19, -15, -15, -21, -38,
           -39, -30, -31, -13, -31, -36, -34, -42),
    'K': (   4,  54,  47, -99, -99,  60,  83, -62,
           -32,  10,  55,  56,  56,  55,  10,   3,
           -62,  12, -57,  44, -67,  28,  37, -31,
           -55,  50,  11,  -4, -19,  13,   0, -49,
           -55, -43, -52, -28, -51, -47,  -8, -50,
           -47, -42, -43, -79, -64, -32, -29, -32,
            -4,   3, -14, -50, -57, -18,  13,   4,
            17,  30,  -3, -14,   6,  -1,  40,  18),
}
# Pad tables and join piece and pst dictionaries
for k, table in pst.items():
    padrow = lambda row: (0,) + tuple(x+piece[k] for x in row) + (0,)
    pst[k] = sum((padrow(table[i*8:i*8+8]) for i in range(8)), ())
    pst[k] = (0,)*20 + pst[k] + (0,)*20

###############################################################################
# Global constants
###############################################################################

# Our board is represented as a 120 character string. The padding allows for
# fast detection of moves that don't stay within the board.
A1, H1, A8, H8 = 91, 98, 21, 28
initial = (
    '         \n'  #   0 -  9
    '         \n'  #  10 - 19
    ' rnbqkbnr\n'  #  20 - 29
    ' pppppppp\n'  #  30 - 39
    ' ........\n'  #  40 - 49
    ' ........\n'  #  50 - 59
    ' ........\n'  #  60 - 69
    ' ........\n'  #  70 - 79
    ' PPPPPPPP\n'  #  80 - 89
    ' RNBQKBNR\n'  #  90 - 99
    '         \n'  # 100 -109
    '         \n'  # 110 -119
)

# Lists of possible moves for each piece type.
N, E, S, W = -10, 1, 10, -1
directions = {
    'P': (N, N+N, N+W, N+E),
    'N': (N+N+E, E+N+E, E+S+E, S+S+E, S+S+W, W+S+W, W+N+W, N+N+W),
    'B': (N+E, S+E, S+W, N+W),
    'R': (N, E, S, W),
    'Q': (N, E, S, W, N+E, S+E, S+W, N+W),
    'K': (N, E, S, W, N+E, S+E, S+W, N+W)
}

# Mate value must be greater than 8*queen + 2*(rook+knight+bishop)
# King value is set to twice this value such that if the opponent is
# 8 queens up, but we got the king, we still exceed MATE_VALUE.
# When a MATE is detected, we'll set the score to MATE_UPPER - plies to get there
# E.g. Mate in 3 will be MATE_UPPER - 6
MATE_LOWER = piece['K'] - 10*piece['Q']
MATE_UPPER = piece['K'] + 10*piece['Q']

# The table size is the maximum number of elements in the transposition table.
TABLE_SIZE = 1e8

# Constants for tuning search
QS_LIMIT = 150
EVAL_ROUGHNESS = 20


###############################################################################
# Chess logic
###############################################################################

class Position(namedtuple('Position', 'board score wc bc ep kp')):
    """ A state of a chess game
    board -- a 120 char representation of the board
    score -- the board evaluation
    wc -- the castling rights, [west/queen side, east/king side]
    bc -- the opponent castling rights, [west/king side, east/queen side]
    ep - the en passant square
    kp - the king passant square
    """

    def gen_moves(self):
        # For each of our pieces, iterate through each possible 'ray' of moves,
        # as defined in the 'directions' map. The rays are broken e.g. by
        # captures or immediately in case of pieces such as knights.
        for i, p in enumerate(self.board):
            if not p.isupper(): continue
            for d in directions[p]:
                for j in count(i+d, d):
                    q = self.board[j]
                    # Stay inside the board, and off friendly pieces
                    if q.isspace() or q.isupper(): break
                    # Pawn move, double move and capture
                    if p == 'P' and d in (N, N+N) and q != '.': break
                    if p == 'P' and d == N+N and (i < A1+N or self.board[i+N] != '.'): break
                    if p == 'P' and d in (N+W, N+E) and q == '.' and j not in (self.ep, self.kp): break
                    # Move it
                    yield (i, j)
                    # Stop crawlers from sliding, and sliding after captures
                    if p in 'PNK' or q.islower(): break
                    # Castling, by sliding the rook next to the king
                    if i == A1 and self.board[j+E] == 'K' and self.wc[0]: yield (j+E, j+W)
                    if i == H1 and self.board[j+W] == 'K' and self.wc[1]: yield (j+W, j+E)

    def rotate(self):
        ''' Rotates the board, preserving enpassant '''
        return Position(
            self.board[::-1].swapcase(), -self.score, self.bc, self.wc,
            119-self.ep if self.ep else 0,
            119-self.kp if self.kp else 0)

    def nullmove(self):
        ''' Like rotate, but clears ep and kp '''
        return Position(
            self.board[::-1].swapcase(), -self.score,
            self.bc, self.wc, 0, 0)

    def move(self, move):
        i, j = move
        p, q = self.board[i], self.board[j]
        put = lambda board, i, p: board[:i] + p + board[i+1:]
        # Copy variables and reset ep and kp
        board = self.board
        wc, bc, ep, kp = self.wc, self.bc, 0, 0
        score = self.score + self.value(move)
        # Actual move
        board = put(board, j, board[i])
        board = put(board, i, '.')
        # Castling rights, we move the rook or capture the opponent's
        if i == A1: wc = (False, wc[1])
        if i == H1: wc = (wc[0], False)
        if j == A8: bc = (bc[0], False)
        if j == H8: bc = (False, bc[1])
        # Castling
        if p == 'K':
            wc = (False, False)
            if abs(j-i) == 2:
                kp = (i+j)//2
                board = put(board, A1 if j < i else H1, '.')
                board = put(board, kp, 'R')
        # Pawn promotion, double move and en passant capture
        if p == 'P':
            if A8 <= j <= H8:
                board = put(board, j, 'Q')
            if j - i == 2*N:
                ep = i + N
            if j - i in (N+W, N+E) and q == '.':
                board = put(board, j+S, '.')
        # We rotate the returned position, so it's ready for the next player
        return Position(board, score, wc, bc, ep, kp).rotate()

    def value(self, move):
        i, j = move
        p, q = self.board[i], self.board[j]
        # Actual move
        score = pst[p][j] - pst[p][i]
        # Capture
        if q.islower():
            score += pst[q.upper()][119-j]
        # Castling check detection
        if abs(j-self.kp) < 2:
            score += pst['K'][119-j]
        # Castling
        if p == 'K' and abs(i-j) == 2:
            score += pst['R'][(i+j)//2]
            score -= pst['R'][A1 if j < i else H1]
        # Special pawn stuff
        if p == 'P':
            if A8 <= j <= H8:
                score += pst['Q'][j] - pst['P'][j]
            if j == self.ep:
                score += pst['P'][119-(j+S)]
        return score

###############################################################################
# Search logic
###############################################################################

# lower <= s(pos) <= upper
Entry = namedtuple('Entry', 'lower upper')

# The normal OrderedDict doesn't update the position of a key in the list,
# when the value is changed.
class LRUCache:
    '''Store items in the order the keys were last added'''
    def __init__(self, size):
        self.od = OrderedDict()
        self.size = size

    def get(self, key, default=None):
        try: self.od.move_to_end(key)
        except KeyError: return default
        return self.od[key]

    def __setitem__(self, key, value):
        try: del self.od[key]
        except KeyError:
            if len(self.od) == self.size:
                self.od.popitem(last=False)
        self.od[key] = value

class Searcher:
    def __init__(self):
        self.tp_score = LRUCache(TABLE_SIZE)
        self.tp_move = LRUCache(TABLE_SIZE)
        self.nodes = 0

    def bound(self, pos, gamma, depth, root=True):
        """ returns r where
                s(pos) <= r < gamma    if gamma > s(pos)
                gamma <= r <= s(pos)   if gamma <= s(pos)"""
        self.nodes += 1

        # Depth <= 0 is QSearch. Here any position is searched as deeply as is needed for calmness, and so there is no reason to keep different depths in the transposition table.
        depth = max(depth, 0)

        # Sunfish is a king-capture engine, so we should always check if we
        # still have a king. Notice since this is the only termination check,
        # the remaining code has to be comfortable with being mated, stalemated
        # or able to capture the opponent king.
        if pos.score <= -MATE_LOWER:
            return -MATE_UPPER

        # Look in the table if we have already searched this position before.
        # We also need to be sure, that the stored search was over the same
        # nodes as the current search.
        entry = self.tp_score.get((pos, depth, root), Entry(-MATE_UPPER, MATE_UPPER))
        if entry.lower >= gamma and (not root or self.tp_move.get(pos) is not None):
            return entry.lower
        if entry.upper < gamma:
            return entry.upper

        # Here extensions may be added
        # Such as 'if in_check: depth += 1'

        # Generator of moves to search in order.
        # This allows us to define the moves, but only calculate them if needed.
        def moves():
            # First try not moving at all
            if depth > 0 and not root and any(c in pos.board for c in 'RBNQ'):
                yield None, -self.bound(pos.nullmove(), 1-gamma, depth-3, root=False)
            # For QSearch we have a different kind of null-move
            if depth == 0:
                yield None, pos.score
            # Then killer move. We search it twice, but the tp will fix things for us. Note, we don't have to check for legality, since we've already done it before. Also note that in QS the killer must be a capture, otherwise we will be non deterministic.
            killer = self.tp_move.get(pos)
            if killer and (depth > 0 or pos.value(killer) >= QS_LIMIT):
                yield killer, -self.bound(pos.move(killer), 1-gamma, depth-1, root=False)
            # Then all the other moves
            for move in sorted(pos.gen_moves(), key=pos.value, reverse=True):
                if depth > 0 or pos.value(move) >= QS_LIMIT:
                    yield move, -self.bound(pos.move(move), 1-gamma, depth-1, root=False)

        # Run through the moves, shortcutting when possible
        best = -MATE_UPPER
        for move, score in moves():
            best = max(best, score)
            if best >= gamma:
                # Save the move for pv construction and killer heuristic
                self.tp_move[pos] = move
                break

        # Stalemate checking is a bit tricky: Say we failed low, because
        # we can't (legally) move and so the (real) score is -infty.
        # At the next depth we are allowed to just return r, -infty <= r < gamma,
        # which is normally fine.
        # However, what if gamma = -10 and we don't have any legal moves?
        # Then the score is actaully a draw and we should fail high!
        # Thus, if best < gamma and best < 0 we need to double check what we are doing.
        # This doesn't prevent sunfish from making a move that results in stalemate,
        # but only if depth == 1, so that's probably fair enough.
        # (Btw, at depth 1 we can also mate without realizing.)
        if best < gamma and best < 0 and depth > 0:
            is_dead = lambda pos: any(pos.value(m) >= MATE_LOWER for m in pos.gen_moves())
            if all(is_dead(pos.move(m)) for m in pos.gen_moves()):
                in_check = is_dead(pos.nullmove())
                best = -MATE_UPPER if in_check else 0

        # Table part 2
        if best >= gamma:
            self.tp_score[(pos, depth, root)] = Entry(best, entry.upper)
        if best < gamma:
            self.tp_score[(pos, depth, root)] = Entry(entry.lower, best)

        return best

    # secs over maxn is a breaking change. Can we do this?
    # I guess I could send a pull request to deep pink
    # Why include secs at all?
    def _search(self, pos):
        """ Iterative deepening MTD-bi search """
        self.nodes = 0

        # In finished games, we could potentially go far enough to cause a recursion
        # limit exception. Hence we bound the ply.
        for depth in range(1, 1000):
            self.depth = depth
            # The inner loop is a binary search on the score of the position.
            # Inv: lower <= score <= upper
            # 'while lower != upper' would work, but play tests show a margin of 20 plays better.
            lower, upper = -MATE_UPPER, MATE_UPPER
            while lower < upper - EVAL_ROUGHNESS:
                gamma = (lower+upper+1)//2
                score = self.bound(pos, gamma, depth)
                if score >= gamma:
                    lower = score
                if score < gamma:
                    upper = score
            # We want to make sure the move to play hasn't been kicked out of the table,
            # So we make another call that must always fail high and thus produce a move.
            score = self.bound(pos, lower, depth)

            # Yield so the user may inspect the search
            yield

    def search(self, pos, secs):
        start = time.time()
        for _ in self._search(pos):
            if time.time() - start > secs:
                break
        # If the game hasn't finished we can retrieve our move from the
        # transposition table.
        return self.tp_move.get(pos), self.tp_score.get((pos, self.depth, True)).lower


###############################################################################
# User interface
###############################################################################

# Python 2 compatability
if sys.version_info[0] == 2:
    input = raw_input
    class NewOrderedDict(OrderedDict):
        def move_to_end(self, key):
            value = self.pop(key)
            self[key] = value
    OrderedDict = NewOrderedDict


def parse(c):
    fil, rank = ord(c[0]) - ord('a'), int(c[1]) - 1
    return A1 + fil - 10*rank


def render(i):
    rank, fil = divmod(i - A1, 10)
    return chr(fil + ord('a')) + str(-rank + 1)


def print_pos(pos):
    print()
    uni_pieces = {'R':'♜', 'N':'♞', 'B':'♝', 'Q':'♛', 'K':'♚', 'P':'♟',
                  'r':'♖', 'n':'♘', 'b':'♗', 'q':'♕', 'k':'♔', 'p':'♙', '.':'·'}
    for i, row in enumerate(pos.board.split()):
        print(' ', 8-i, ' '.join(uni_pieces.get(p, p) for p in row))
    print('    a b c d e f g h \n\n')


def main():
    pos = Position(initial, 0, (True,True), (True,True), 0, 0)
    searcher = Searcher()
    while True:
        print_pos(pos)

        if pos.score <= -MATE_LOWER:
            print("You lost")
            break

        # We query the user until she enters a (pseudo) legal move.
        move = None
        while move not in pos.gen_moves():
            match = re.match('([a-h][1-8])'*2, input('Your move: '))
            if match:
                move = parse(match.group(1)), parse(match.group(2))
            else:
                # Inform the user when invalid input (e.g. "help") is entered
                print("Please enter a move like g8f6")
        pos = pos.move(move)

        # After our move we rotate the board and print it again.
        # This allows us to see the effect of our move.
        print_pos(pos.rotate())

        if pos.score <= -MATE_LOWER:
            print("You won")
            break

        # Fire up the engine to look for a move.
        move, score = searcher.search(pos, secs=2)

        if score == MATE_UPPER:
            print("Checkmate!")

        # The black player moves from a rotated position, so we have to
        # 'back rotate' the move before printing it.
        print("My move:", render(119-move[0]) + render(119-move[1]))
        pos = pos.move(move)


if __name__ == '__main__':
    main()



==> python/sunfish/test.py <==
#!/usr/bin/env pypy
# -*- coding: utf-8 -*-

from __future__ import print_function
import os
import re
import sys
import time
import subprocess
import signal
import argparse
import importlib
import itertools
import multiprocessing
import random
import unittest
import warnings

import sunfish
import tools

###############################################################################
# Playing test
###############################################################################

class Tests(unittest.TestCase):
    def setUp(self):
        # We don't bother about closing files, since they are just part of the test
        warnings.simplefilter("ignore", ResourceWarning)
        self.perft_file = os.path.join(os.path.dirname(__file__), 'tests/queen.fen')
        test_trees = [tools.expand_position(tools.parseFEN(tools.parseEPD(line)[0])) for line in open(self.perft_file)]
        self.positions = list(itertools.chain(*[tools.flatten_tree(tree, depth=2) for tree in test_trees]))

    def test_fen(self):
        fen_file = os.path.join(os.path.dirname(__file__), 'tests/chessathome_openings.fen')
        for fen in open(fen_file):
            fen = fen.strip()
            pos = tools.parseFEN(fen)
            fen1 = tools.renderFEN(pos)
            self.assertEqual(fen, fen1, "Sunfish didn't correctly reproduce the FEN."
                    + repr(pos))

    def test_fen2(self):
        initial = sunfish.Position(sunfish.initial, 0, (True,True), (True,True), 0, 0)
        for pos in tools.flatten_tree(tools.expand_position(initial),3):
            fen = tools.renderFEN(pos)
            self.assertEqual(fen.split()[1], 'wb'[tools.get_color(pos)], "Didn't read color correctly")
            pos1 = tools.parseFEN(fen)
            self.assertEqual(pos.board, pos1.board, "Sunfish didn't correctly reproduce the board")
            self.assertEqual(pos.wc, pos1.wc)
            self.assertEqual(pos.bc, pos1.bc)
            ep =  pos.ep  if not pos.board[pos.ep].isspace() else 0
            ep1 = pos1.ep if not pos1.board[pos1.ep].isspace() else 0
            kp =  pos.kp  if not pos.board[pos.kp].isspace() else 0
            kp1 = pos1.kp if not pos1.board[pos1.kp].isspace() else 0
            self.assertEqual(ep, ep1)
            self.assertEqual(kp, kp1)

    def test_perft(self):
        success = allperft(open(self.perft_file), depth=2, verbose=False)
        self.assertTrue(success)

    def test_san(self):
        pgn_file = os.path.join(os.path.dirname(__file__), 'tests/pgns.pgn')
        for line in open(pgn_file):
            msans = [msan for i, msan in enumerate(line.split()[:-1]) if i%3]
            pos = tools.parseFEN(tools.FEN_INITIAL)
            for i, msan in enumerate(msans):
                move = tools.parseSAN(pos, msan)
                if re.search('=[BNR]', msan):
                    # Sunfish doesn't support underpromotion
                    break
                msan_back = tools.renderSAN(pos, move)
                self.assertEqual(msan_back, msan,
                                 "Sunfish didn't correctly reproduce the SAN move")
                pos = pos.move(move)

    def test_selfplay(self):
        pos = tools.parseFEN(tools.FEN_INITIAL)
        for d in range(200):
            m, score = sunfish.Searcher().search(pos, .1)
            if m is None:
                self.assertTrue(score == 0 or abs(score) >= sunfish.MATE_LOWER)
                break
            pos = pos.move(m)

    def test_value(self):
        for pos in self.positions:
            score = 0
            for i,p in enumerate(pos.board):
                if p.isupper(): score += sunfish.pst[p][i]
                if p.islower(): score -= sunfish.pst[p.upper()][119-i]
            self.assertEqual(pos.score, score,
                    ' '.join(pos.board) + repr(pos))
            # Rotated scores
            self.assertEqual(pos.score, -pos.rotate().score)
            score = 0
            for i,p in enumerate(pos.rotate().board):
                if p.isupper(): score += sunfish.pst[p][i]
                if p.islower(): score -= sunfish.pst[p.upper()][119-i]
            self.assertEqual(pos.rotate().score, score)

    def test_xboard(self):
        test_xboard('pypy3', verbose=False)
        test_xboard('python3', verbose=False)
        test_xboard('python', verbose=False)
        test_xboard('pypy', verbose=False)

###############################################################################
# Instability
###############################################################################

def unstable():
    secs = 1
    unstables, total = 0, 0
    path = os.path.join(os.path.dirname(__file__), 'tests/unstable_positions2')
    for line in open(path):
        pos = tools.parseFEN(line)
        searcher = sunfish.Searcher()
        start = time.time()
        for _ in searcher._search(pos):
            if searcher.was_unstable or time.time() - start > secs:
                break
        #list(zip(range(depth), searcher._search(pos)))
        total += 1
        if searcher.was_unstable:
            #print('got one at depth', searcher.depth)
            unstables += 1
        print('{} / {}, at depth {}'.format(unstables, total, searcher.depth))


###############################################################################
# Benchmarking
###############################################################################

def benchmark(cnt=20, depth=3):
    path = os.path.join(os.path.dirname(__file__), 'tests/chessathome_openings.fen')
    random.seed(0)
    start = time.time()
    nodes = 0
    for i, line in enumerate(random.sample(list(open(path)), cnt)):
        pos = tools.parseFEN(line)
        searcher = sunfish.Searcher()
        start1 = time.time()
        for _ in searcher._search(pos):
            speed = int(round(searcher.nodes/(time.time()-start1)))
            print('Benchmark: {}/{}, Depth: {}, Speed: {:,}N/s'.format(
                i+1, cnt, searcher.depth, speed), end='\r')
            sys.stdout.flush()
            if searcher.depth == depth:
                nodes += searcher.nodes
                break
    print()
    total_time = time.time() - start
    speed = int(round(nodes/total_time))
    print('Total time: {}, Total nodes: {}, Average speed: {:,}N/s'.format(
        total_time, nodes, speed))


###############################################################################
# Playing test
###############################################################################

def selfplay(secs=1):
    """ Start a game sunfish vs. sunfish """
    pos = tools.parseFEN(tools.FEN_INITIAL)
    for d in range(200):
        # Always print the board from the same direction
        board = pos.board if d % 2 == 0 else pos.rotate().board
        print(' '.join(board))
        m, _ = sunfish.Searcher().search(pos, secs)
        if m is None:
            print("Game over")
            break
        print("\nmove", tools.mrender(pos, m))
        pos = pos.move(m)

def self_arena(version1, version2, games, secs, plus):
    print('Playing {} games of {} vs. {} at {} secs/game + {} secs/move'
            .format(games, version1, version2, secs, plus))
    openings_file = os.path.join(os.path.dirname(__file__), 'tests/chessathome_openings.fen')
    openings = random.sample(list(open(openings_file)), games)
    pool = multiprocessing.Pool()
    instances = [random.choice([
        (version1, version2, secs, plus, fen),
        (version2, version1, secs, plus, fen),
        ]) for fen in openings]
    wins = 0
    losses = 0
    for i, r in enumerate(pool.imap_unordered(play, instances)):
        if r is None:
            print('-', end='', flush=True)
        if r == version1:
            wins += 1
            print('w', end='', flush=True)
        if r == version2:
            losses += 1
            print('l', end='', flush=True)
        if i % 80 == 79:
            print()
            print('{} wins, {} draws, {} losses out of {}'.format(wins,i+1-wins-losses,losses,i+1))
    print()

    print('Result: {} wins, {} draws, {} losses out of {}'.format(wins,games-wins-losses,losses,games))


def play(version1_version2_secs_plus_fen):
    ''' returns 1 if fish1 won, 0 for draw and -1 otherwise '''
    version1, version2, secs, plus, fen = version1_version2_secs_plus_fen
    modules = [importlib.import_module(version1), importlib.import_module(version2)]
    searchers = []
    for module in modules:
        if hasattr(module, 'Searcher'):
            searchers.append(module.Searcher())
        else: searchers.append(module)
    times = [secs, secs]
    efactor = [1, 1]
    pos = tools.parseFEN(fen)
    seen = set()
    for d in range(200):
        moves_remain = 30
        use = times[d%2]/moves_remain + plus
        # Use a bit more time, if we have more on the clock than our opponent
        use += (times[d%2] - times[(d+1)%2])/10
        use = max(use, plus)
        t = time.time()
        m, score = searchers[d%2].search(pos, use*efactor[d%2])
        efactor[d%2] *= (use/(time.time() - t))**.5
        times[d%2] -= time.time() - t
        times[d%2] += plus
        #print('Used {:.2} rather than {:.2}. Off by {:.2}. Remaining: {}'
            #.format(time.time()-t, use, (time.time()-t)/use, times[d%2]))
        if times[d%2] < 0:
            print('{} ran out of time'.format(version2 if d%2 == 1 else version1))
            return version1 if d%2 == 1 else version2
            pass

        if m is None:
            print('Game not done, but no move? Score', score)
            name = version1 if d%2 == 0 else version2
            print(version1, tools.renderFEN(pos))
            assert False

        # Test move
        is_dead = lambda pos: any(pos.value(m) >= sunfish.MATE_LOWER for m in pos.gen_moves())
        if is_dead(pos.move(m)):
            name = version1 if d%2 == 0 else version2
            print('{} made an illegal move {} in position {}. Depth {}, Score {}'.
                    format(name, tools.mrender(pos,m), tools.renderFEN(pos), searchers[d%2].depth, score))
            return version2 if d%2 == 0 else version1
            #assert False

        # Make the move
        pos = pos.move(m)

        # Test repetition draws
        # This is by far the most common type of draw
        if pos in seen:
            #print('Rep time at end', times)
            return None
        seen.add(pos)

        any_moves = not all(is_dead(pos.move(m)) for m in pos.gen_moves())
        in_check = is_dead(pos.nullmove())
        if not any_moves:
            if not in_check:
                # This is actually a bit interesting. Why would we ever throw away a win like this?
                name = version1 if d%2 == 0 else version2
                print('{} stalemated? depth {} {}'.format(
                    name, searchers[d%2].depth, tools.renderFEN(pos)))
                if score != 0:
                    print('it got the wrong score: {} != 0'.format(score))
                return None
            else:
                name = version1 if d%2 == 0 else version2
                if score < sunfish.MATE_LOWER:
                    print('{} mated, but did not realize. Only scored {} in position {}, depth {}'.format(name, score, tools.renderFEN(pos), searchers[d%2].depth))
                return name
    print('Game too long', tools.renderFEN(pos))
    return None


###############################################################################
# Test Xboard
###############################################################################

class timeout:
    def __init__(self, seconds=1, error_message='Timeout'):
        self.seconds = seconds
        self.error_message = error_message
    def handle_timeout(self, _signum, _frame):
        raise TimeoutError(self.error_message)
    def __enter__(self):
        signal.signal(signal.SIGALRM, self.handle_timeout)
        signal.alarm(self.seconds)
    def __exit__(self, _type, _value, _traceback):
        signal.alarm(0)

def test_xboard(python='python3', verbose=True):
    if verbose:
        print('Xboard test \'%s\'' % python)
    fish = subprocess.Popen(
        [python, '-u', 'xboard.py'],
        stdin=subprocess.PIPE, stdout=subprocess.PIPE,
        universal_newlines=True)

    def wait_for(regex):
        with timeout(20, '{} was never encountered'.format(regex)):
            while True:
                line = fish.stdout.readline()
                if verbose:
                    print(repr(line))
                if re.search(regex, line):
                    return
    def write(cmd):
        if verbose:
            print('>>>', repr(cmd))
        print(cmd, file=fish.stdin, flush=True)

    try:
        write('xboard')
        write('protover 2')
        wait_for(r'done\s*=\s*1')
        write('usermove e2e4')
        wait_for('move ')
        write('setboard rnbqkbnr/pppppppp/8/8/8/8/PPPPPPPP/RNBQKBNR b KQkq - 0 1')
        write('usermove e7e5')
        wait_for('move ')
        write('quit')
        with timeout(5, 'quit did not terminate sunfish'):
            fish.wait()
    finally:
        if fish.poll() is None:
            fish.kill()

###############################################################################
# Perft test
###############################################################################

def allperft(f, depth=4, verbose=True):
    import gc
    lines = f.readlines()
    for d in range(1, depth+1):
        if verbose:
            print("Going to depth {}/{}".format(d, depth))
        for line in lines:
            parts = line.split(';')
            if verbose:
                print(parts[0])

            pos, score = tools.parseFEN(parts[0]), int(parts[d])
            res = sum(1 for _ in tools.collect_tree_depth(tools.expand_position(pos), d))
            if res != score:
                print('=========================================')
                print('ERROR at depth %d. Gave %d rather than %d' % (d, res, score))
                print('=========================================')
                print(tools.renderFEN(pos,0))
                for move in pos.gen_moves():
                    split = sum(1 for _ in tools.collect_tree_depth(tools.expand_position(pos.move(move)),1))
                    print('{}: {}'.format(tools.mrender(pos, move), split))
                return False
        if verbose:
            print('')
    return True

###############################################################################
# Find mate test
###############################################################################

def allmate(path):
    with open(path) as f:
        for line in f:
            line = line.strip()
            print(line)

            pos = tools.parseFEN(line)
            _, score = sunfish.Searcher().search(pos, secs=3600)
            if score < sunfish.MATE_LOWER:
                print("Unable to find mate. Only got score = %d" % score)
                break

def quickdraw(f, depth):
    k, n = 0, 0
    for line in f:
        line = line.strip()
        print(line)
        n += 1

        pos = tools.parseFEN(line)
        searcher = sunfish.Searcher()
        for d in range(depth, 10):
            s0 = searcher.bound(pos, 0, d, root=True)
            s1 = searcher.bound(pos, 1, d, root=True)
            if s0 >= 0 and s1 < 1:
                k += 1
                break
            else:
                print('depth {}, s0 {}, s1 {}'.format(d, s0, s1))
            #print(d, s0, s1, tools.pv(0, pos))
        else:
            print("Fail: Unable to find draw!")
            #return
        print(tools.pv(searcher, pos, False))
    print('Found {}/{} draws'.format(k,n))

def quickmate(f, min_depth=1):
    """ Similar to allmate, but uses the `bound` function directly to only
    search for moves that will win us the game """
    for line in f:
        line = line.strip()
        print(line)

        pos = tools.parseFEN(line)
        searcher = sunfish.Searcher()
        for d in range(min_depth, 99):
            score = searcher.bound(pos, sunfish.MATE_LOWER, d, root=True)
            if score >= sunfish.MATE_LOWER:
                #print(tools.pv(searcher, 0, pos))
                break
            print('Score at depth {}: {}'.format(d, score))
        else:
            print("Unable to find mate. Only got score = %d" % score)
            return
        print(tools.pv(searcher, pos, include_scores=False))

###############################################################################
# Best move test
###############################################################################

def findbest(f, times):
    pos = tools.parseFEN(tools.FEN_INITIAL)
    searcher = sunfish.Searcher()

    print('Printing best move after seconds', times)
    print('-'*60)
    totalpoints = 0
    totaltests = 0
    for line in f:
        fen, opts = tools.parseEPD(line, opt_dict=True)
        if type(opts) != dict or ('am' not in opts and 'bm' not in opts):
            print("Line didn't have am/bm in opts", line, opts)
            continue
        pos = tools.parseFEN(fen)
        # am -> avoid move; bm -> best move
        am = tools.parseSAN(pos,opts['am']) if 'am' in opts else None
        bm = tools.parseSAN(pos,opts['bm']) if 'bm' in opts else None
        print('Looking for am/bm', opts.get('am'), opts.get('bm'))
        points = 0
        print(opts.get('id','unnamed'), end=' ', flush=True)
        for t in times:
            move, _ = searcher.search(pos, t)
            mark = tools.renderSAN(pos,move)
            if am and move != am or bm and move == bm:
                mark += '(1)'
                points += 1
            else:
                mark += '(0)'
            print(mark, end=' ', flush=True)
            totaltests += 1
        print(points)
        totalpoints += points
    print('-'*60)
    print('Total Points: %d/%d', totalpoints, totaltests)

###############################################################################
# Actions
###############################################################################

def add_action(parser, f):
    class LambdaAction(argparse.Action):
        def __call__(self, parser, namespace, values, option_string=None):
            f(namespace)
    parser.add_argument('_action', nargs='?',
        help=argparse.SUPPRESS, action=LambdaAction)

def main():
    parser = argparse.ArgumentParser(
        description='Run various tests for speed and correctness of sunfish.')
    subparsers = parser.add_subparsers()

    p = subparsers.add_parser('perft',
        help='tests for correctness and speed of move generator.')
    p.add_argument('--depth', type=int, default=2)
    p.add_argument('file', type=argparse.FileType('r'),
        help='such as tests/queen.fen.')
    add_action(p, lambda n: allperft(n.file, n.depth))

    p = subparsers.add_parser('quickmate',
        help='uses the `bound` function directly to search for moves that will win us the game.')
    p.add_argument('file', type=argparse.FileType('r'),
        help='such as tests/mate{1,2,3}.fen.')
    p.add_argument('--mindepth', type=int, default=3, metavar='D',
        help='optional minimum number of plies to search for.')
    add_action(p, lambda n: quickmate(n.file, n.mindepth))

    p = subparsers.add_parser('quickdraw',
            help='solve draw puzzles')
    p.add_argument('file', type=argparse.FileType('r'),
        help='such as tests/staltemate2.fen.')
    p.add_argument('--mindepth', type=int, default=3, metavar='D',
        help='optional minimum number of plies to search for.')
    add_action(p, lambda n: quickdraw(n.file, n.mindepth))

    p = subparsers.add_parser('xboard',
        help='starts the tools.py script and runs a few commands.')
    p.add_argument('--python', type=str, default='python',
        help='what version of python to use, e.g. python3, pypy.')
    add_action(p, lambda n: test_xboard(n.python))

    p = subparsers.add_parser('selfplay',
        help='run a simple visual sunfish vs sunfish game.')
    p.add_argument('--secs', type=int, default=1,
        help='number of seconds to search per move. Default=%(default)s.')
    add_action(p, lambda n: selfplay(n.secs))

    p = subparsers.add_parser('arena',
        help='run a number of games between two sunfish versions.')
    p.add_argument('fish1', type=str, help='sunfish')
    p.add_argument('fish2', type=str, help='sunfish2')
    p.add_argument('--games', type=int, default=10,
        help='number of games to play. Default=%(default)s.')
    p.add_argument('--seconds', type=float, default=20,
        help='number of seconds to search per game. Default=%(default)s.')
    p.add_argument('--plus', type=float, default=.1,
        help='seconds time increment per move. Default=%(default)s.')
    add_action(p, lambda n: self_arena(n.fish1, n.fish2, n.games, n.seconds, n.plus))

    p = subparsers.add_parser('findbest',
        help='reports the best moves found at certain positions after certain intervals of time.')
    p.add_argument('file', type=argparse.FileType('r'),
        help='tests/ccr_one_hour_test.epd or tests/bratko_kopec_test.epd.')
    p.add_argument('--times', type=int, nargs='+',
        help='a list of times (in seconds) at which to report the best move. Default is %(default)s.',
        default=[15, 30, 60, 120])
    add_action(p, lambda n: findbest(n.file, n.times))

    p = subparsers.add_parser('unstable',
        help='helps debug unstable positions')
    add_action(p, lambda n: unstable())

    p = subparsers.add_parser('benchmark',
        help='Search a few positions to a fixed depth (IID), and measure the time it took.')
    add_action(p, lambda n: benchmark())

    suite = unittest.defaultTestLoader.loadTestsFromTestCase(Tests)
    p = subparsers.add_parser('unittest',
            help='Deprecated: use python -m unittest test.Tests')
    add_action(p, lambda n: unittest.TextTestRunner().run(suite))

    _args, unknown = parser.parse_known_args()
    if unknown:
        print('Notice: unused arguments', ' '.join(unknown))
    if len(sys.argv) == 1:
        parser.print_help()

# Old Python compatability
if sys.version_info < (3,5):
    old_print = print
    def print(*args, **kwargs):
        flush = kwargs.get('flush', False)
        if 'flush' in kwargs:
            del kwargs['flush']
        old_print(*args, **kwargs)
        if flush:
            file = kwargs.get('file', sys.stdout)
            file.flush()

if __name__ == '__main__':
    main()



==> python/sunfish/tools.py <==
import itertools
import re

import sunfish

################################################################################
# This module contains functions used by test.py and xboard.py.
# Nothing from here is imported into sunfish.py which is entirely self-sufficient
################################################################################

# Sunfish doesn't have to know about colors, but for more advanced things, such
# as xboard support, we have to.
WHITE, BLACK = range(2)

FEN_INITIAL = 'rnbqkbnr/pppppppp/8/8/8/8/PPPPPPPP/RNBQKBNR w KQkq - 0 1'

################################################################################
# Parse and Render moves
################################################################################

def gen_legal_moves(pos):
    ''' pos.gen_moves(), but without those that leaves us in check.
        Also the position after moving is included. '''
    for move in pos.gen_moves():
        pos1 = pos.move(move)
        # If we just checked for opponent moves capturing the king, we would miss
        # captures in case of illegal castling.
        if not any(pos1.value(m) >= sunfish.MATE_LOWER for m in pos1.gen_moves()):
            yield move, pos1

def mrender(pos, m):
    # Sunfish always assumes promotion to queen
    p = 'q' if sunfish.A8 <= m[1] <= sunfish.H8 and pos.board[m[0]] == 'P' else ''
    m = m if get_color(pos) == WHITE else (119-m[0], 119-m[1])
    return sunfish.render(m[0]) + sunfish.render(m[1]) + p

def mparse(color, move):
    m = (sunfish.parse(move[0:2]), sunfish.parse(move[2:4]))
    return m if color == WHITE else (119-m[0], 119-m[1])

def renderSAN(pos, move):
    ''' Assumes board is rotated to position of current player '''
    i, j = move
    csrc, cdst = sunfish.render(i), sunfish.render(j)
    # Rotate flor black
    if get_color(pos) == BLACK:
        csrc, cdst = sunfish.render(119-i), sunfish.render(119-j)
    # Check
    pos1 = pos.move(move)
    cankill = lambda p: any(p.board[b]=='k' for a,b in p.gen_moves())
    check = ''
    if cankill(pos1.rotate()):
        check = '+'
        if all(cankill(pos1.move(move1)) for move1 in pos1.gen_moves()):
            check = '#'
    # Castling
    if pos.board[i] == 'K' and abs(i-j) == 2:
        if get_color(pos) == WHITE and j > i or get_color(pos) == BLACK and j < i:
            return 'O-O' + check
        else:
            return 'O-O-O' + check
    # Pawn moves
    if pos.board[i] == 'P':
        pro = '=Q' if sunfish.A8 <= j <= sunfish.H8 else ''
        cap = csrc[0] + 'x' if pos.board[j] != '.' or j == pos.ep else ''
        return cap + cdst + pro + check
    # Figure out what files and ranks we need to include
    srcs = [a for (a,b),_ in gen_legal_moves(pos) if pos.board[a] == pos.board[i] and b == j]
    srcs_file = [a for a in srcs if (a - sunfish.A1) % 10 == (i - sunfish.A1) % 10]
    srcs_rank = [a for a in srcs if (a - sunfish.A1) // 10 == (i - sunfish.A1) // 10]
    assert srcs, 'No moves compatible with {}'.format(move)
    if len(srcs) == 1: src = ''
    elif len(srcs_file) == 1: src = csrc[0]
    elif len(srcs_rank) == 1: src = csrc[1]
    else: src = csrc
    # Normal moves
    p = pos.board[i]
    cap = 'x' if pos.board[j] != '.' else ''
    return p + src + cap + cdst + check

def parseSAN(pos, msan):
    ''' Assumes board is rotated to position of current player '''
    # Normal moves
    normal = re.match('([KQRBN])([a-h])?([1-8])?x?([a-h][1-8])', msan)
    if normal:
        p, fil, rank, dst = normal.groups()
        src = (fil or '[a-h]')+(rank or '[1-8]')
    # Pawn moves
    pawn = re.match('([a-h])?x?([a-h][1-8])', msan)
    if pawn:
        p, (fil, dst) = 'P', pawn.groups()
        src = (fil or '[a-h]')+'[1-8]'
    # Castling
    if re.match(msan, "O-O-O[+#]?"):
        p, src, dst = 'K', 'e[18]', 'c[18]'
    if re.match(msan, "O-O[+#]?"):
        p, src, dst = 'K', 'e[18]', 'g[18]'
    # Find possible match
    for (i, j), _ in gen_legal_moves(pos):
        if get_color(pos) == WHITE:
            csrc, cdst = sunfish.render(i), sunfish.render(j)
        else: csrc, cdst = sunfish.render(119-i), sunfish.render(119-j)
        if pos.board[i] == p and re.match(dst,cdst) and re.match(src,csrc):
            return (i, j)
    assert False

################################################################################
# Parse and Render positions
################################################################################

def get_color(pos):
    ''' A slightly hacky way to to get the color from a sunfish position '''
    return BLACK if pos.board.startswith('\n') else WHITE

def parseFEN(fen):
    """ Parses a string in Forsyth-Edwards Notation into a Position """
    board, color, castling, enpas, _hclock, _fclock = fen.split()
    board = re.sub(r'\d', (lambda m: '.'*int(m.group(0))), board)
    board = list(21*' ' + '  '.join(board.split('/')) + 21*' ')
    board[9::10] = ['\n']*12
    #if color == 'w': board[::10] = ['\n']*12
    #if color == 'b': board[9::10] = ['\n']*12
    board = ''.join(board)
    wc = ('Q' in castling, 'K' in castling)
    bc = ('k' in castling, 'q' in castling)
    ep = sunfish.parse(enpas) if enpas != '-' else 0
    score = sum(sunfish.pst[p][i] for i,p in enumerate(board) if p.isupper())
    score -= sum(sunfish.pst[p.upper()][119-i] for i,p in enumerate(board) if p.islower())
    pos = sunfish.Position(board, score, wc, bc, ep, 0)
    return pos if color == 'w' else pos.rotate()

def renderFEN(pos, half_move_clock=0, full_move_clock=1):
    color = 'wb'[get_color(pos)]
    if get_color(pos) == BLACK:
        pos = pos.rotate()
    board = '/'.join(pos.board.split())
    board = re.sub(r'\.+', (lambda m: str(len(m.group(0)))), board)
    castling = ''.join(itertools.compress('KQkq', pos.wc[::-1]+pos.bc)) or '-'
    ep = sunfish.render(pos.ep) if not pos.board[pos.ep].isspace() else '-'
    clock = '{} {}'.format(half_move_clock, full_move_clock)
    return ' '.join((board, color, castling, ep, clock))

def parseEPD(epd, opt_dict=False):
    epd = epd.strip('\n ;').replace('"','')
    parts = epd.split(maxsplit=6)
    opt_part = ''
    if len(parts) >= 6 and parts[4].isdigit() and parts[5].isdigit():
        fen = ' '.join(parts[:6])
        opt_part = ' '.join(parts[6:])
    else:
        # Sometimes fen doesn't include half move clocks
        fen = ' '.join(parts[:4]) + ' 0 1'
        opt_part = ' '.join(parts[4:])
    # EPD operations may either be <opcode> or (<opcode> <operand>)
    opts = opt_part.split(';')
    if opt_dict:
        opts = dict(p.split(maxsplit=1) for p in opts)
    return fen, opts

################################################################################
# Pretty print
################################################################################

def pv(searcher, pos, include_scores=True):
    res = []
    seen_pos = set()
    color = get_color(pos)
    origc = color
    if include_scores:
        res.append(str(pos.score))
    while True:
        move = searcher.tp_move.get(pos)
        if move is None:
            break
        res.append(mrender(pos, move))
        pos, color = pos.move(move), 1-color
        if pos in seen_pos:
            res.append('loop')
            break
        seen_pos.add(pos)
        if include_scores:
            res.append(str(pos.score if color==origc else -pos.score))
    return ' '.join(res)

################################################################################
# Bulk move generation
################################################################################

def expand_position(pos):
    ''' Yields a tree of generators [p, [p, [...], ...], ...] rooted at pos '''
    yield pos
    for _, pos1 in gen_legal_moves(pos):
        yield expand_position(pos1)

def collect_tree_depth(tree, depth):
    ''' Yields positions exactly at depth '''
    root = next(tree)
    if depth == 0:
        yield root
    else:
        for subtree in tree:
            for pos in collect_tree_depth(subtree, depth-1):
                yield pos

def flatten_tree(tree, depth):
    ''' Yields positions exactly at less than depth '''
    if depth == 0:
        return
    yield next(tree)
    for subtree in tree:
        for pos in flatten_tree(subtree, depth-1):
            yield pos



==> python/sunfish/uci.py <==
#!/usr/bin/env pypy -u
# -*- coding: utf-8 -*-

from __future__ import print_function
from __future__ import division
import importlib
import re
import sys
import time

import tools
import sunfish

from tools import WHITE, BLACK
from xboard import Unbuffered, sunfish, input
sys.stdout = Unbuffered(sys.stdout)

def main():
    pos = tools.parseFEN(tools.FEN_INITIAL)
    searcher = sunfish.Searcher()
    forced = False
    color = WHITE
    our_time, opp_time = 1000, 1000 # time in centi-seconds
    show_thinking = True

    # print name of chess engine
    print('Sunfish')

    stack = []
    while True:
        if stack:
            smove = stack.pop()
        else: smove = input()

        if smove == 'quit':
            break

        elif smove == 'uci':
            print('uciok')

        elif smove == 'isready':
            print('readyok')

        elif smove == 'ucinewgame':
            stack.append('position fen ' + tools.FEN_INITIAL)

        elif smove.startswith('position'):
            params = smove.split(' ', 2)
            if params[1] == 'fen':
                fen = params[2]
                pos = tools.parseFEN(fen)
                color = WHITE if fen.split()[1] == 'w' else BLACK

        elif smove.startswith('go'):
            #  default options
            depth = 1000
            movetime = -1

            # parse parameters
            params = smove.split(' ')
            if len(params) == 1: continue

            i = 0
            while i < len(params):
                param = params[i]
                if param == 'depth':
                    i += 1
                    depth = int(params[i])
                if param == 'movetime':
                    i += 1
                    movetime = int(params[i])
                i += 1

            forced = False

            moves_remain = 40

            start = time.time()
            ponder = None
            for _ in searcher._search(pos):
                moves = tools.pv(searcher, pos, include_scores=False)

                if show_thinking:
                    entry = searcher.tp_score.get((pos, searcher.depth, True))
                    score = int(round((entry.lower + entry.upper)/2))
                    usedtime = int((time.time() - start) * 1000)
                    moves_str = moves if len(moves) < 15 else ''
                    print('info depth {} score {} time {} nodes {} {}'.format(searcher.depth, score, usedtime, searcher.nodes, moves_str))

                if len(moves) > 5:
                    ponder = moves[1]

                if movetime > 0 and (time.time() - start) * 1000 > movetime:
                    break

                if searcher.depth >= depth:
                    break

            entry = searcher.tp_score.get((pos, searcher.depth, True))
            m, s = searcher.tp_move.get(pos), entry.lower
            # We only resign once we are mated.. That's never?
            if s == -sunfish.MATE_UPPER:
                print('resign')
            else:
                moves = moves.split(' ')
                if len(moves) > 1:
                    print('bestmove ' + moves[0] + ' ponder ' + moves[1])
                else:
                    print('bestmove ' + moves[0])

        elif smove.startswith('time'):
            our_time = int(smove.split()[1])

        elif smove.startswith('otim'):
            opp_time = int(smove.split()[1])

        else:
            pass

if __name__ == '__main__':
    main()


==> python/sunfish/xboard.py <==
#!/usr/bin/env pypy -u
# -*- coding: utf-8 -*-

from __future__ import print_function
from __future__ import division
import importlib
import re
import sys
import time

import tools
import sunfish

from tools import WHITE, BLACK

if len(sys.argv) > 1:
    sunfish = importlib.import_module(sys.argv[1])

# Python 2 compatability
if sys.version_info[0] == 2:
    input = raw_input

# Disable buffering
class Unbuffered(object):
    def __init__(self, stream):
        self.stream = stream
    def write(self, data):
        self.stream.write(data)
        self.stream.flush()
    def __getattr__(self, attr):
        return getattr(self.stream, attr)
sys.stdout = Unbuffered(sys.stdout)

def main():
    pos = tools.parseFEN(tools.FEN_INITIAL)
    searcher = sunfish.Searcher()
    forced = False
    color = WHITE
    our_time, opp_time = 1000, 1000 # time in centi-seconds
    show_thinking = False

    stack = []
    while True:
        if stack:
            smove = stack.pop()
        else: smove = input()

        if smove == 'quit':
            break

        elif smove == 'protover 2':
            print('feature done=0')
            print('feature myname="Sunfish"')
            print('feature usermove=1')
            print('feature setboard=1')
            print('feature ping=1')
            print('feature sigint=0')
            print('feature variants="normal"')
            print('feature done=1')

        elif smove == 'new':
            stack.append('setboard ' + tools.FEN_INITIAL)

        elif smove.startswith('setboard'):
            _, fen = smove.split(' ', 1)
            pos = tools.parseFEN(fen)
            color = WHITE if fen.split()[1] == 'w' else BLACK

        elif smove == 'force':
            forced = True

        elif smove == 'go':
            forced = False

            moves_remain = 40
            use = our_time/moves_remain
            # Let's follow the clock of our opponent
            if our_time >= 100 and opp_time >= 100:
                use *= our_time/opp_time
            
            start = time.time()
            for _ in searcher._search(pos):
                if show_thinking:
                    ply = searcher.depth
                    entry = searcher.tp_score.get((pos, ply, True))
                    score = int(round((entry.lower + entry.upper)/2))
                    dual_score = '{}:{}'.format(entry.lower, entry.upper)
                    used = int((time.time() - start)*100 + .5)
                    moves = tools.pv(searcher, pos, include_scores=False)
                    print('{:>3} {:>8} {:>8} {:>13} \t{}'.format(
                        ply, score, used, searcher.nodes, moves))
                if time.time() - start > use/100:
                    break
            entry = searcher.tp_score.get((pos, searcher.depth, True))
            m, s = searcher.tp_move.get(pos), entry.lower
            # We only resign once we are mated.. That's never?
            if s == -sunfish.MATE_UPPER:
                print('resign')
            else:
                print('move', tools.mrender(pos, m))
                pos = pos.move(m)
                color = 1-color

        elif smove.startswith('ping'):
            _, N = smove.split()
            print('pong', N)

        elif smove.startswith('usermove'):
            _, smove = smove.split()
            m = tools.mparse(color, smove)
            pos = pos.move(m)
            color = 1-color
            if not forced:
                stack.append('go')

        elif smove.startswith('time'):
            our_time = int(smove.split()[1])
        
        elif smove.startswith('otim'):
            opp_time = int(smove.split()[1])

        elif smove.startswith('perft'):
            start = time.time()
            for d in range(1,10):
                res = sum(1 for _ in tools.collect_tree_depth(tools.expand_position(pos), d))
                print('{:>8} {:>8}'.format(res, time.time()-start))

        elif smove.startswith('post'):
            show_thinking = True

        elif smove.startswith('nopost'):
            show_thinking = False

        elif any(smove.startswith(x) for x in ('xboard','random','hard','accepted','level')):
            pass

        else:
            print("Error (unkown command):", smove)

if __name__ == '__main__':
    main()



==> python/tax.py <==
# Q learning for OpenAI Gym Taxi environment
import gym
import numpy as np
import random
#Environment Setup
env = gym.make("Taxi-v2")
env.reset()
env.render()
# Q[state,action] table implementation
Q = np.zeros([env.observation_space.n, env.action_space.n])
gamma = 0.6   # discount factor
alpha = 0.1   # learning rate
epsilon = 0.1 # epsilon greedy
for episode in range(1,1000):
    done = False
    total_reward = 0
    state = env.reset()
    while not done:
        if random.uniform(0, 1) < epsilon:
            action = env.action_space.sample() # Explore state space
        else:
            action = np.argmax(Q[state]) # Exploit learned values        
        next_state, reward, done, info = env.step(action) # invoke Gym
        next_max = np.max(Q[next_state])
        old_value = Q[state,action]
       
        new_value = old_value + alpha * (reward + gamma * next_max - old_value) 

        Q[state,action] = new_value
        total_reward += reward
        state = next_state    
    if episode % 100 == 0:
        print('Episode {} Total Reward: {}'.format(episode,total_reward))

        


==> python/val-it.py <==
def value_iteration():
    initialize(V) 
    while not convergence(V):
        for s in range(S):
            for a in range(A):
                Q[s,a] = next_q(s,a)
            V[s] = max_a(Q[s])
    return V


